Association schemes from vectorial generalized Maiorana-McFarland bent functions with non-weakly regular components

Let $p$ be an odd prime, $q=p^k$, and $r=p^s$ with $s\mid k$. We study $\mathbb{F}_r$-valued generalized Maiorana-McFarland functions $H(x,y,z)=P^{(z)}(x)+\operatorname{Tr}_s^k(yz)$ on $V_n\times\mathbb{F}_q\times\mathbb{F}_q$. The ingredients $P^{(z)}$ are vectorial dual-bent functions with weakly regular components, constant on the cosets of $\mathbb{F}_r^*$ in $\mathbb{F}_q^*$, and, for $z\ne 0$, of inversion type with respect to $t\mapsto t^{-1}$. Under a mild condition on $P^{(0)}$, we prove that the partition into the $\mathbb{F}_r$-valued level sets of $H$, refined according to the $\mathbb{F}_r$-lines of the relevant coordinates, is Fourier-reflexive. It therefore induces a translation association scheme with $\frac{q-1}{r-1}(r+1)+r$ classes (one fewer in a degenerate case), symmetric when the ingredients are even. For $s=1$ this recovers recent scalar constructions, while for $s=k$ it yields $(2q+1)$-class schemes from vectorial bent functions whose components may all be non-weakly regular. We also construct fusions along $\mathbb{F}_r$-subspaces, obtaining $(2r+1)$- and $(3r+2)$-class schemes and connections between different levels. Counterexamples show that the inversion, coset-constancy, subspace, and weak-regularity hypotheses cannot in general be omitted. To our knowledge, these are the first association schemes obtained from vectorial bent functions with non-weakly regular components.

==> anc/README.md <==
# Supplementary code for "Association schemes from vectorial generalized Maiorana-McFarland bent functions with non-weakly regular components"

Pure Python 3 + numpy. Run each script from this directory (scripts `exec` `k2.py`/`k2_n8.py` for shared machinery).
All character sums are exact elements of Z[zeta_3]: an FFT is followed by rounding to the lattice Z + Z*zeta_3,
with an assertion that every value lies within 1e-4 (1e-6 in `k2.py`) of a lattice point.

Field models (p = 3): F_9 = F_3[t]/(t^2+1), element a+bt encoded as a+3b.
F_81 = F_3[u]/(u^4+u^3+u^2+1), F_9 embedded via t -> u+2u^2.  F_{3^6} = F_9[w]/(w^3+2w^2+1).
F_{3^8} = F_9[w]/(w^4+w^3+t w^2+1). Inner product: standard dot product on F_3^N.

| Script | What it verifies (paper reference) |
|---|---|
| k2.py | Example 6.1 (n=4, s=k=2): 18-class scheme; Case B (mixed ingredient not of inversion type) |
| exact_n4.py | Example 6.1 verified by exact integer arithmetic (no FFT) |
| exact_all_n8.py | every N=8 partition in Examples 6.1, 6.5, 6.6, 6.7 verified by exact integer arithmetic |
| audit_lemma.py | Lemma 4.1 checked for all xi in F_3^8 with the trace form; dual partition = Omega_2(K) |
| sigma_ingr.py | inversion-type test for Tr^4_2(x^2), x1x2 (yes) and x1/x2 (no) |
| k2_n8.py | Example 6.2 (n=8): 19-class scheme; necessity of splitting B_L |
| k2_n6.py | Example 6.3 (n=6, mixed sign patterns): 19-class scheme |
| k0test.py | Example 6.4: K0 = F_3-line, 11-class scheme; non-subspace K0 and level s=2 fail |
| fullcoset.py | Omega_1(H) full coset refinement (19 classes), incl. different types on different cosets |
| nonquad.py | Example 6.5 first part: P^(1) = x1/x2 (partial spread) fails |
| p0_psap.py | Example 6.5 second part: P^(0) = x1/x2 works (H not vectorial dual-bent) |
| cosetvary.py | Example 6.6: lambda_z varying by F_3^*-coset; level 1 works, level 2 fails |
| recursive2.py | Example 6.7: ingredient with non-weakly regular components; iteration 20,29,37,100 cells (slow, ~30 min) |


==> anc/audit_lemma.py <==
"""Exact numerical audit of Lemma 4.1 (character sums) and of the dual-partition description in Thm 4.2,
for Example 6.1 (n=4,k=2), using the TRACE inner product  <(u,v,w),(x,y,z)> = Tr_{81/3}(ux)+Tr_{9/3}(vy)+Tr_{9/3}(wz)."""
import numpy as np, io, contextlib, itertools
exec(open('k2.py').read().split('if __name__')[0])
FzA = {z: (F_SQ if z == 0 else F_MM) for z in range(9)}
with contextlib.redirect_stdout(io.StringIO()):
    comp, Hv = run("A", FzA)

# ---- Gram matrix M of the trace form in code coordinates
def tr81(a):
    s=(0,0,0,0); cur=a
    for _ in range(4): s=add81(s,cur); cur=m81(m81(cur,cur),cur)
    return s[0]
E=[tuple(1 if i==j else 0 for i in range(4)) for j in range(4)]
M81=np.array([[tr81(m81(E[i],E[j])) for j in range(4)] for i in range(4)])
M9=np.array([[2,0],[0,1]])
M=np.zeros((8,8),dtype=int); M[:4,:4]=M81; M[4:6,4:6]=M9; M[6:8,6:8]=M9
Mx=(ALL@M)%3; MIDX=np.array([np.ravel_multi_index(tuple(r),SHAPE) for r in Mx])   # index of M*xi

# ---- exact character sums w.r.t. trace form, with the sign convention chi_xi(S)=sum zeta^{-<xi,s>}
def char_sums_minus(mask):
    # sum_{s in S} zeta^{- xi.s}  (dot form) = conj of ifft-based sum; use fftn directly: sum_s 1_S(s) e^{-2pi i xi.s/3}
    S = np.fft.fftn(mask.astype(float).reshape(SHAPE)).reshape(-1)
    a,b = decode_pair(S); return a,b            # a + b*zeta
x_i=ALL[:,:4]; y_i=ALL[:,4:6]; z_i=ALL[:,6:8]
zpos=(z_i!=0).any(axis=1)
cells={}
for s in range(9):
    cells[('c',s)]=zpos&(Hv==s); cells[('d',s)]=(~zpos)&(Hv==s)
Bperp=(x_i==0).all(axis=1)&(~zpos)
CS={key:char_sums_minus(m) for key,m in cells.items()}
CS['Bp']=char_sums_minus(Bperp)
# trace-form sums: chi^tr_xi = chi^dot_{M xi}
def tr_sum(key, i): a,b=CS[key]; return (int(a[MIDX[i]]), int(b[MIDX[i]]))

# ---- inversion-normalized duals G0, G1 w.r.t. trace form on F_3^4 (X4 coordinates)
X4a=np.array(X4); M4=(X4a@M81)%3; MIDX4=np.array([np.ravel_multi_index(tuple(r),(3,)*4) for r in M4])
def G_of(F):
    duals={}; eps={}
    for al in F9_STAR:
        vals=np.array([f9tr(f9mul(al,F(x))) for x in X4]).reshape((3,)*4)
        e,d=walsh_decode(vals,9); duals[al]=d.reshape(-1)[MIDX4]; eps[al]=int(np.unique(e)[0])
    d1=duals[1]; d3=duals[3]; a=(2*d1)%3; b=(2*d3)%3
    G=np.array([f9(int(x),int(y)) for x,y in zip(a,b)])
    assert all(np.array_equal(np.array([f9tr(f9mul(f9inv(al),g)) for g in G]),duals[al]) for al in F9_STAR)
    return G, eps
G0,eps0=G_of(F_SQ); G1,eps1=G_of(F_MM)
print("sign patterns eps0:",eps0," eps1:",eps1)

# ---- e(s)=zeta^{Tr(s)} as (a,b) pair; Kloosterman-type sum KL_eps(s,y)=sum_t eps(t) e(s/t - t y)
def zpow(j): return {0:(1,0),1:(0,1),2:(-1,-1)}[j%3]
def KL(eps,s,y):
    A=B=0
    for t in F9_STAR:
        val=f9add(f9mul(s,f9inv(t)), f9mul(2,f9mul(t,y)))   # s/t - t y
        a,b=zpow(f9tr(val)); A+=eps[t]*a; B+=eps[t]*b
    return (A,B)
def scal(k,ab): return (k*ab[0],k*ab[1])
y9=np.array([f9(a,b) for a in range(3) for b in range(3)])
Q=81; q=9; pn2=9
bad=0; checked=0
for i in range(NPTS):
    a=tuple(X4a[np.ravel_multi_index(tuple(x_i[i]),(3,)*4)]) if False else None
    ai=np.ravel_multi_index(tuple(x_i[i]),(3,)*4); b=y9[y_i[i][0]*3+y_i[i][1]]; c=y9[z_i[i][0]*3+z_i[i][1]]
    a_nonzero=x_i[i].any()
    for s in range(9):
        # c_s
        if b!=0: K=f9add(G1[ai], f9mul(2,f9mul(b,c))); exp=scal(pn2,KL(eps1,K,s))
        elif a_nonzero: exp=(0,0)
        elif c!=0: exp=(-Q,0)
        else: exp=((q-1)*Q,0)
        got=tr_sum(('c',s),i); bad+= got!=exp; checked+=1
        # d_s
        if b!=0: exp=(0,0)
        else:
            k=KL(eps0,G0[ai],s); exp=(Q*(not a_nonzero)+pn2*k[0], pn2*k[1])
        got=tr_sum(('d',s),i); bad+= got!=exp; checked+=1
    got=tr_sum('Bp',i); exp=(q*(b==0),0); bad+=got!=exp; checked+=1
print(f"Lemma 4.1 formulas: {checked} character sums checked, mismatches = {bad}")

# ---- dual partition equals Omega(K):  classes  b!=0 by K(xi);  b=0,a!=0 by G0(a);  a=b=0,c!=0;  0
Kval=np.array([f9add(G1[np.ravel_multi_index(tuple(x_i[i]),(3,)*4)], f9mul(2,f9mul(y9[y_i[i][0]*3+y_i[i][1]], y9[z_i[i][0]*3+z_i[i][1]]))) for i in range(NPTS)])
G0val=G0[np.array([np.ravel_multi_index(tuple(r),(3,)*4) for r in x_i])]
bnz=(y_i!=0).any(axis=1); anz=x_i.any(axis=1); cnz=zpos
predicted=np.where(bnz, Kval, np.where(anz, 9+G0val, np.where(cnz, 18, 19)))
# actual dual partition (trace form): level sets of xi -> (chi^tr_xi(U))_U
vec=np.stack([CS[k][0][MIDX] for k in CS]+[CS[k][1][MIDX] for k in CS],axis=1)
_,inv=np.unique(vec,axis=0,return_inverse=True); inv=inv.reshape(-1)
same=len(np.unique(np.stack([inv,predicted],axis=1),axis=0))==len(np.unique(inv))==len(np.unique(predicted))
print("dual partition == Omega(K) as predicted in Thm 4.2:", same, " |dual| =",len(np.unique(inv)))


==> anc/cosetvary.py <==
import numpy as np
exec(open('k2.py').read().split('if __name__')[0])
def mk(lam):
    def F(x): return f9mul(lam, f9mul(f9(x[0], x[1]), f9(x[2], x[3])))
    F.__name__ = f"MM_lam{lam}"; return F
# F_3^*-cosets in F_9^*: {1,2}, {3,6}, {4,8}, {5,7}   (theta=4: coset {4,8}; theta^2=6: {3,6}; theta^3=7: {5,7})
lam_of = {1:1, 2:1, 3:3, 6:3, 4:4, 8:4, 5:5, 7:5}     # constant on F_3^*-cosets, different across cosets
Fz = {0: F_SQ}; Fz.update({z: mk(lam_of[z]) for z in range(1, 9)})
run("F^(z) = lambda_z x1 x2, lambda constant on F_3^*-cosets only", Fz)
import io, contextlib
with contextlib.redirect_stdout(io.StringIO()):
    comp, Hv = run("x", Fz)
Fv = np.array([f9tr(h) for h in Hv])
x = ALL[:, :4]; z = ALL[:, 6:8]
Bminus = (x != 0).any(axis=1) & (z == 0).all(axis=1); B = (x == 0).all(axis=1) & (z == 0).all(axis=1); Bplus = (z != 0).any(axis=1)
lab = np.full(NPTS, -1); lab[0] = 0; lab[B & (np.arange(NPTS) != 0)] = 1
for i in range(3):
    lab[Bminus & (Fv == i)] = 2 + i; lab[Bplus & (Fv == i)] = 5 + i
D = dual_partition(lab)
print("scalar Tr(H), Anbar-FFA Omega: cells", ncells(lab), "dual", ncells(D), "reflexive", ncells(lab) == ncells(D))


==> anc/exact_all_n8.py <==
"""Exact (integer arithmetic, no FFT) computation of |dual partition| for every partition of F_3^8 used in Examples 6.1, 6.5, 6.6, 6.7."""
import numpy as np, io, contextlib
exec(open('k2.py').read().split('if __name__')[0])
G=((ALL@ALL.T)%3).astype(np.uint8)
def exact_dual(lab):
    cells=np.unique(lab); sig=np.zeros((NPTS,2*len(cells)),dtype=np.int32)
    for j,c in enumerate(cells):
        M=G[:,lab==c]; n0=(M==0).sum(1); n1=(M==2).sum(1); n2=(M==1).sum(1)
        sig[:,2*j]=n0-n2; sig[:,2*j+1]=n1-n2
    return len(cells), len(np.unique(sig,axis=0))
zv=np.array([f9(a,b) for a,b in ALL[:,6:8]]); yv=np.array([f9(a,b) for a,b in ALL[:,4:6]])
x0=(ALL[:,:4]==0).all(axis=1); z0=(zv==0)
lines=[{1,2},{3,6},{4,8},{5,7}]; lineid={z:i for i,L in enumerate(lines) for z in L}
def omega2(Hv):                      # Omega_2(H) = Omega(H,{0})
    lab=np.where(~z0,Hv,9+Hv); lab=np.where(x0&z0,18,lab); lab[0]=19; return lab
def omega1(Hv,F0lev):                # full level-1 refinement
    Lv=np.array([f9tr(h) for h in Hv]); zl=np.array([lineid.get(int(z),-1) for z in zv]); yl=np.array([lineid.get(int(y),-1) for y in yv])
    lab=np.full(NPTS,-1); lab[~z0]=3*zl[~z0]+Lv[~z0]; lab[z0&~x0]=12+F0lev[z0&~x0]; lab[z0&x0&(yv!=0)]=15+yl[z0&x0&(yv!=0)]; lab[0]=19; return lab
def omegaK0(Hv,F0lev,K0,level):
    K0set=np.array([z in K0 for z in range(9)]); inK0=K0set[zv]
    K0perp=np.array([all(f9tr(f9mul(z,y))==0 for z in K0) for y in range(9)])
    Lv=np.array([f9tr(h) for h in Hv]) if level==1 else Hv; F0=F0lev if level==1 else None
    r=3 if level==1 else 9
    lab=np.full(NPTS,-1); lab[~inK0]=Lv[~inK0]; lab[inK0&~z0]=r+Lv[inK0&~z0]
    lab[z0&~x0]=2*r+(F0lev if level==1 else F0lev9)[z0&~x0]
    lab[z0&x0&K0perp[yv]]=3*r; lab[z0&x0&~K0perp[yv]]=3*r+1; lab[0]=3*r+2; return lab
def anbar(Hv,F0lev):
    Lv=np.array([f9tr(h) for h in Hv]); lab=np.where(~z0,Lv,np.where(~x0,3+F0lev,6)); lab[0]=7; return lab
def F_PS(x):
    a=f9(x[0],x[1]); b=f9(x[2],x[3]); return 0 if b==0 else f9mul(a,f9inv(b))
def F_CM(x): X=phi(x); return tr81_9(pow81(X,14))
def mk(lam):
    def F(x): return f9mul(lam,f9mul(f9(x[0],x[1]),f9(x[2],x[3])))
    return F
def H_of(Fz):
    with contextlib.redirect_stdout(io.StringIO()): comp,Hv=run("x",Fz)
    F0lev9=np.array([Fz[0](tuple(x)) for x in ALL[:,:4]]); F0lev=np.array([f9tr(v) for v in F0lev9]); return Hv,F0lev,F0lev9
print("Ex 6.1: P0=Tr(x^2), P1=x1x2")
Hv,F0lev,F0lev9=H_of({z:(F_SQ if z==0 else F_MM) for z in range(9)})
print("  Omega_2:",exact_dual(omega2(Hv)), " Omega_1:",exact_dual(omega1(Hv,F0lev)))
for K0 in [{0,1,2},{0,3,6},{0,4,8},{0,5,7}]: print("  Omega(Tr H,K0=%s):"%sorted(K0),exact_dual(omegaK0(Hv,F0lev,K0,1)))
for g in [1,3,4,6]:
    Hg=np.array([f9mul(g,h) for h in Hv]); F0g=np.array([f9tr(f9mul(g,v)) for v in F0lev9]); print("  level-1 fusion gamma=%d:"%g,exact_dual(anbar(Hg,F0g)))
print("Ex 6.5: K0=F_3, P=Tr(x^2) on K0, x1x2 outside")
Hv,F0lev,F0lev9=H_of({z:(F_SQ if z in {0,1,2} else F_MM) for z in range(9)})
print("  Omega_1 full:",exact_dual(omega1(Hv,F0lev))," Omega(Tr H,F_3):",exact_dual(omegaK0(Hv,F0lev,{0,1,2},1))," Anbar partition:",exact_dual(anbar(Hv,F0lev)))
print("  level 2 Omega(H,F_3):",exact_dual(omegaK0(Hv,F0lev,{0,1,2},2)))
K0={0,1}; K0set=np.array([z in K0 for z in range(9)]); inK0=K0set[zv]; K0perp=np.array([all(f9tr(f9mul(z,y))==0 for z in K0) for y in range(9)])
Lv=np.array([f9tr(h) for h in Hv]); lab=np.full(NPTS,-1); lab[~inK0]=Lv[~inK0]; lab[inK0&~z0]=3+Lv[inK0&~z0]; lab[z0&~x0]=6+F0lev[z0&~x0]; lab[z0&x0&K0perp[yv]]=9; lab[z0&x0&~K0perp[yv]]=10; lab[0]=11
print("  non-subspace K0={0,1}:",exact_dual(lab))
print("Ex 6.6: P1 = x1/x2 (partial spread)")
for name,F0 in [("P0=Tr(x^2)",F_SQ),("P0=Tr(x^14)",F_CM)]:
    Hv,F0lev,F0lev9=H_of({z:(F0 if z==0 else F_PS) for z in range(9)}); print("  %s: Omega_2:"%name,exact_dual(omega2(Hv))," Omega(Tr H,{0}):",exact_dual(anbar(Hv,F0lev)))
Hv,F0lev,F0lev9=H_of({z:(F_PS if z==0 else F_SQ) for z in range(9)}); print("  P0=x1/x2, P1=Tr(x^2): Omega_2:",exact_dual(omega2(Hv)))
print("Ex 6.7: lambda_z by coset")
lam={1:1,2:1,3:3,6:3,4:4,8:4,5:5,7:5}
Hv,F0lev,F0lev9=H_of({z:(F_SQ if z==0 else mk(lam[z])) for z in range(9)})
print("  Omega_1:",exact_dual(omega1(Hv,F0lev))," Omega(Tr H,{0}):",exact_dual(anbar(Hv,F0lev))," Omega_2:",exact_dual(omega2(Hv)))


==> anc/exact_n4.py <==
"""Exact integer verification (no FFT) of Fourier-reflexivity for Example 6.1 (n=4, s=k=2):
chi_xi(U) = (n0-n2) + (n1-n2) zeta_3 with n_j = #{u in U : <xi,u> = -j}, computed by integer dot products."""
import numpy as np, io, contextlib, itertools, collections
exec(open('k2.py').read().split('if __name__')[0])
FzA={z:(F_SQ if z==0 else F_MM) for z in range(9)}
with contextlib.redirect_stdout(io.StringIO()):
    comp,Hv=run("A",FzA)
zero_cell=(np.arange(NPTS)==0).astype(np.int64)
zv=np.array([f9(a,b) for a,b in ALL[:,6:8]]); xz=(ALL[:,:4]==0).all(axis=1)
# cells of Omega_2(H): {0}, B\{0} = {(0,y,0),y!=0}, e_i = {z=0, x!=0, H=i}, c_i = {z!=0, H=i}
lab=np.where(zv!=0, Hv, 9+Hv); lab=np.where(xz&(zv==0), 18, lab); lab[0]=19
cells=np.unique(lab); print("cells:",len(cells))
G=(ALL@ALL.T)%3                       # 6561 x 6561 integer Gram matrix (dot product), values 0,1,2
sig=np.zeros((NPTS,2*len(cells)),dtype=np.int64)
for j,c in enumerate(cells):
    M=G[:,lab==c]                      # <xi,u> for u in cell
    n0=(M==0).sum(1); n1=(M==2).sum(1); n2=(M==1).sum(1)   # <xi,u> = -j  <=>  value 0 -> j=0 ; value 2 -> j=1 ; value 1 -> j=2
    sig[:,2*j]=n0-n2; sig[:,2*j+1]=n1-n2
dual=len(np.unique(sig,axis=0))
print("exact integer computation: |Omega|=",len(cells)," |dual|=",dual," reflexive:",dual==len(cells))


==> anc/fullcoset.py <==
import numpy as np, io, contextlib, collections
exec(open('k0test.py').read().split('test({0,1,2},"K0=F_3")')[0])
lines=[{1,2},{3,6},{4,8},{5,7}]                        # F_3^*-cosets of F_9^*
lineid={z:i for i,L in enumerate(lines) for z in L}
def mk(lam):
    def F(x): return f9mul(lam, f9mul(f9(x[0],x[1]), f9(x[2],x[3])))
    F.__name__=f"MM{lam}"; return F
def full_refinement(Fz, name):
    with contextlib.redirect_stdout(io.StringIO()):
        comp,Hv=run(name,Fz)
    Lv=np.array([f9tr(h) for h in Hv]); z0=(zv==0); xnz=x_i.any(axis=1)
    F0lev=np.array([f9tr(Fz[0](tuple(x))) for x in x_i])
    zl=np.array([lineid.get(int(z),-1) for z in zv]); yl=np.array([lineid.get(int(y),-1) for y in yv])
    lab=np.full(NPTS,-1)
    m=~z0; lab[m]=3*zl[m]+Lv[m]                            # 12 cells: coset x level
    lab[z0&xnz]=12+F0lev[z0&xnz]                           # e_i
    lab[z0&~xnz&(yv!=0)]=15+yl[z0&~xnz&(yv!=0)]            # (0,y,0) by line of y
    lab[0]=19
    assert (lab>=0).all()
    D=dual_partition(lab)
    print(f"{name}: |U|={ncells(lab)} |dual|={ncells(D)} reflexive={ncells(lab)==ncells(D)}  ((q-1)/(r-1)(r+1)+r = 19 predicted)")
full_refinement({z:(F_SQ if z==0 else F_MM) for z in range(9)}, "constant MM ingredient")
lam={1:1,2:1,3:3,6:3,4:4,8:4,5:5,7:5}
full_refinement({z:(F_SQ if z==0 else mk(lam[z])) for z in range(9)}, "lambda_z varying by coset")
full_refinement({z:(F_SQ if z in {0,1,2,3,6} else F_MM) for z in range(9)}, "different TYPES on different cosets (F3 violated)")


==> anc/k0test.py <==
import numpy as np, io, contextlib
exec(open('k2.py').read().split('if __name__')[0])
x_i=ALL[:,:4]; y_i=ALL[:,4:6]; z_i=ALL[:,6:8]
y9=np.array([f9(a,b) for a in range(3) for b in range(3)])
yv=y9[y_i[:,0]*3+y_i[:,1]]; zv=y9[z_i[:,0]*3+z_i[:,1]]
def test(K0, name):
    Fz={z:(F_SQ if z in K0 else F_MM) for z in range(9)}
    with contextlib.redirect_stdout(io.StringIO()):
        comp,Hv=run(name,Fz)
    K0set=np.array([z in K0 for z in range(9)])
    inK0=K0set[zv]; z0=(zv==0); xnz=x_i.any(axis=1)
    # K0^perp w.r.t. Tr_{9/3}(v y)
    K0perp=np.array([all(f9tr(f9mul(z,y))==0 for z in K0) for y in range(9)])
    for level,Lv,G in [("s=1 (F_3-valued level sets)",np.array([f9tr(h) for h in Hv]),3),("s=2 (F_9-valued level sets)",Hv,9)]:
        lab=np.full(NPTS,-1)
        lab[~inK0]=Lv[~inK0]                                  # c_i : z in K1
        lab[inK0&~z0]=G+Lv[inK0&~z0]                          # d_i : z in K0\{0}
        F0lev=np.array([f9tr(F_SQ(tuple(x))) if G==3 else F_SQ(tuple(x)) for x in x_i])
        lab[z0&xnz]=2*G+F0lev[z0&xnz]                         # e_i : z=0, x!=0
        lab[z0&~xnz&K0perp[yv]]=3*G                            # (0,y,0), y in K0perp
        lab[z0&~xnz&~K0perp[yv]]=3*G+1                         # (0,y,0), y notin K0perp
        lab[0]=3*G+2
        assert (lab>=0).all()
        D=dual_partition(lab)
        print(f"  {name} {level}: |U|={ncells(lab)} |dual|={ncells(D)} reflexive={ncells(lab)==ncells(D)} sizes={sizes(lab)}")
test({0,1,2},"K0=F_3")
test({0,3,6},"K0=F_3*t")
test({0,1},"K0={0,1} (not a subspace)")
print("--- is the Anbar-type coarse partition (z=0 vs z!=0, F_3-level) still reflexive for K0=F_3 ?")
K0={0,1,2}; Fz={z:(F_SQ if z in K0 else F_MM) for z in range(9)}
with contextlib.redirect_stdout(io.StringIO()):
    comp,Hv=run("x",Fz)
Lv=np.array([f9tr(h) for h in Hv]); z0=(zv==0); xnz=x_i.any(axis=1)
lab=np.where(~z0, Lv, np.where(xnz, 3+np.array([f9tr(F_SQ(tuple(x))) for x in x_i]), 6)); lab[0]=7
D=dual_partition(lab); print(f"  |U|={ncells(lab)} |dual|={ncells(D)} reflexive={ncells(lab)==ncells(D)}")
print("--- components of H for K0=F_3:", {a:('NWR' if len(set(np.unique(comp[a]['eps']).tolist()))==2 else 'WR') for a in F9_STAR})


==> anc/k2.py <==
"""
k = 2 experiment for the vectorial generalized Maiorana-McFarland construction
(Cesmelioglu-Meidl, IEEE-IT 70 (2024) 9214-9226, Lemma 2, Cor. 3, Thm. 2):

    H : F_3^4 x F_9 x F_9 -> F_9 ,   H(x,y,z) = F^{(z)}(x) + y z

Total space V = F_3^8 (6561 points), inner product = standard dot product.
Components H_alpha = Tr_{9/3}(alpha * H), alpha in F_9^*.

All Walsh values / character sums are computed with a tensor DFT (numpy.fft) and
then DECODED EXACTLY into Z[zeta_3] (integer pairs), so no floating point enters
any conclusion.
"""
import itertools, collections, sys
import numpy as np

p = 3
SHAPE = (3,) * 8
NPTS = 3 ** 8
ZETA = np.exp(2j * np.pi / 3)

# ------------------------------------------------------------------ F_9 = F_3[t]/(t^2+1)
def f9(a, b):            return (a % 3) + 3 * (b % 3)
def f9ab(e):             return e % 3, e // 3
def f9mul(e1, e2):
    a, b = f9ab(e1); c, d = f9ab(e2)
    return f9(a * c - b * d, a * d + b * c)
def f9add(e1, e2):
    a, b = f9ab(e1); c, d = f9ab(e2)
    return f9(a + c, b + d)
def f9tr(e):             # Tr_{9/3}(a + b t) = 2a
    return (2 * f9ab(e)[0]) % 3
F9_STAR = list(range(1, 9))
def f9inv(e):
    return next(x for x in F9_STAR if f9mul(e, x) == 1)

# ------------------------------------------------------------------ F_81 = F_3[s]/(m(s))
def pmul(a, b, m):
    r = [0] * 7
    for i in range(4):
        for j in range(4):
            r[i + j] = (r[i + j] + a[i] * b[j]) % 3
    for i in range(6, 3, -1):
        c = r[i]
        if c:
            r[i] = 0
            for k in range(4):
                r[i - 4 + k] = (r[i - 4 + k] - c * m[k]) % 3
    return tuple(r[:4])

def irreducible4(m):
    # no roots and no quadratic factor
    for c in itertools.product(range(3), repeat=2):
        g = list(c) + [1]
        r = list(m)
        for i in range(4, 1, -1):
            f = r[i]
            if f:
                for k in range(3):
                    r[i - 2 + k] = (r[i - 2 + k] - f * g[k]) % 3
        if all(v == 0 for v in r[:2]):
            return False
    for a in range(3):
        if sum(m[i] * a ** i for i in range(5)) % 3 == 0:
            return False
    return True

MPOLY = next(list(c) + [1] for c in itertools.product(range(3), repeat=4)
             if irreducible4(list(c) + [1]))
F81 = list(itertools.product(range(3), repeat=4))
ONE81 = (1, 0, 0, 0); ZERO81 = (0, 0, 0, 0)
def m81(a, b): return pmul(a, b, MPOLY)
def add81(a, b): return tuple((x + y) % 3 for x, y in zip(a, b))
def pow81(a, e):
    r = ONE81
    for _ in range(e): r = m81(r, a)
    return r
# embed F_9: need T in F_81 with T^2 = -1
T81 = next(a for a in F81 if m81(a, a) == (2, 0, 0, 0))
F9_IN_81 = {f9(a, b): add81(tuple((a * c) % 3 for c in ONE81), tuple((b * c) % 3 for c in T81))
            for a in range(3) for b in range(3)}
F81_TO_F9 = {v: k for k, v in F9_IN_81.items()}
def tr81_9(y):              # Tr_{81/9}(y) = y + y^9
    return F81_TO_F9[add81(y, pow81(y, 9))]
def order81(a):
    r, k = a, 1
    while r != ONE81:
        r = m81(r, a); k += 1
    return k
G81 = next(a for a in F81 if a != ZERO81 and order81(a) == 80)   # primitive
def phi(x):                 # F_3^4 -> F_81, polynomial basis
    return tuple(x)

# ------------------------------------------------------------------ candidate F^{(z)} : F_3^4 -> F_9
def F_MM(x):                # (a,b) -> a*b  on F_9 x F_9 : all components regular
    return f9mul(f9(x[0], x[1]), f9(x[2], x[3]))
def F_SQ(x):                # Tr^4_2(x^2) : all components weakly regular NOT regular
    X = phi(x); return tr81_9(m81(X, X))
def F_MIX(x):               # (Tr^4_1(x^2), Tr^4_1(g x^2)) : projection of planar x^2
    X = phi(x); X2 = m81(X, X)
    a = F81_TO_F9[add81(X2, pow81(X2, 9))]           # Tr_{81/9}
    b = F81_TO_F9[add81(m81(G81, X2), pow81(m81(G81, X2), 9))]
    return f9(f9tr(a), f9tr(b))   # (Tr_{81/3}(x^2), Tr_{81/3}(g x^2))

X4 = list(itertools.product(range(3), repeat=4))

# ------------------------------------------------------------------ exact decoding
def decode_pair(c):
    """complex c ~ a + b*zeta with integer a,b ; return (a,b)"""
    b = np.rint(2 * c.imag / np.sqrt(3)).astype(np.int64)
    a = np.rint(c.real + b / 2).astype(np.int64)
    back = a + b * ZETA
    assert np.max(np.abs(back - c)) < 1e-6
    return a, b

def walsh_decode(fvals, M):
    """fvals: int array SHAPE, values in F_3. W(xi) = sum zeta^{f(x) - xi.x}.
    Returns eps (+1/-1, 0 if not bent-shaped) and dual (0..2)."""
    W = np.fft.fftn(ZETA ** fvals)          # fftn uses e^{-2 pi i xi.x/3}
    a, b = decode_pair(W)
    eps = np.zeros(a.shape, dtype=np.int64); dual = np.full(a.shape, -1, dtype=np.int64)
    table = {(M, 0): (1, 0), (0, M): (1, 1), (-M, -M): (1, 2),
             (-M, 0): (-1, 0), (0, -M): (-1, 1), (M, M): (-1, 2)}
    for (ta, tb), (e, j) in table.items():
        mask = (a == ta) & (b == tb)
        eps[mask] = e; dual[mask] = j
    return eps, dual

def component_signs(F):
    """For vectorial F: F_3^4 -> F_9 report, for each alpha, bent? and sign set."""
    out = {}
    for al in F9_STAR:
        vals = np.array([f9tr(f9mul(al, F(x))) for x in X4]).reshape((3,) * 4)
        eps, _ = walsh_decode(vals, 9)
        bent = bool(np.all(eps != 0))
        s = set(np.unique(eps).tolist())
        out[al] = (bent, 'R' if s == {1} else 'WRnR' if s == {-1} else 'NWR' if bent else 'notbent')
    return out

# ------------------------------------------------------------------ partitions
ALL = np.array(list(itertools.product(range(3), repeat=8)))   # index order = C order of SHAPE

def dual_partition(labels):
    """labels: int array (NPTS,) cell id of each point. Returns cell ids of dual partition."""
    keys = []
    for c in np.unique(labels):
        ind = (labels == c).astype(float).reshape(SHAPE)
        S = np.fft.ifftn(ind) * NPTS               # sum_x 1_S(x) zeta^{+alpha.x}
        a, b = decode_pair(S.reshape(-1))
        keys.append(a); keys.append(b)
    K = np.stack(keys, axis=1)
    _, inv = np.unique(K, axis=0, return_inverse=True)
    return inv.reshape(-1)

def meet(l1, l2):
    _, inv = np.unique(np.stack([l1, l2], axis=1), axis=0, return_inverse=True)
    return inv.reshape(-1)

def ncells(l): return len(np.unique(l))

def reflexive_closure(labels, maxit=20):
    hist = [ncells(labels)]
    for _ in range(maxit):
        dd = dual_partition(dual_partition(labels))
        new = meet(labels, dd)
        if ncells(new) == ncells(labels):
            break
        labels = new; hist.append(ncells(labels))
    D = dual_partition(labels)
    return labels, hist, ncells(D)

def sizes(l):
    return sorted(collections.Counter(l.tolist()).values())

# ------------------------------------------------------------------ one experiment
def run(name, Fz):
    print("\n" + "=" * 72 + f"\n{name}\n" + "=" * 72)
    for z in range(9):
        pass
    print("ingredients (per alpha: bent?, type):")
    seen = {}
    for z in range(9):
        key = Fz[z].__name__
        if key not in seen:
            seen[key] = component_signs(Fz[z])
            print(f"  {key}: {seen[key]}")

    # H values over V
    Hv = np.empty(NPTS, dtype=np.int64)
    for i, pt in enumerate(ALL):
        x = pt[:4]; y = f9(pt[4], pt[5]); z = f9(pt[6], pt[7])
        Hv[i] = f9add(Fz[z](x), f9mul(y, z))
    assert Hv[0] == 0

    # components, their Walsh data, duals
    comp = {}
    for al in F9_STAR:
        fa = np.array([f9tr(f9mul(al, h)) for h in Hv]).reshape(SHAPE)
        eps, dual = walsh_decode(fa, 81)
        bent = bool(np.all(eps != 0))
        typ = sorted(set(np.unique(eps).tolist()))
        # dual bent?
        e2, d2 = walsh_decode(dual, 81) if bent else (None, None)
        dbent = bool(bent and np.all(e2 != 0))
        comp[al] = dict(val=fa.reshape(-1), eps=eps.reshape(-1), dual=dual.reshape(-1),
                        bent=bent, dbent=dbent,
                        eps_dual=(e2.reshape(-1) if dbent else None),
                        typ='R' if typ == [1] else 'WRnR' if typ == [-1] else 'NWR')
        print(f"  alpha={al}: bent={bent}  type={comp[al]['typ']:5s}  "
              f"|B+|={int((comp[al]['eps']==1).sum()):5d}  dual bent={dbent}")

    # vectorial dual-bent?  {dual(H_alpha)} u {0} closed under + and F_3-scaling
    duals = {al: comp[al]['dual'] for al in F9_STAR}
    dset = {tuple(v.tolist()) for v in duals.values()}
    zero = tuple([0] * NPTS)
    closed = True
    for a1 in F9_STAR:
        for a2 in F9_STAR:
            s = tuple(((duals[a1] + duals[a2]) % 3).tolist())
            if s != zero and s not in dset:
                closed = False
    print(f"  #distinct duals = {len(dset)} ;  VECTORIAL DUAL-BENT (duals + 0 form a 2-dim space): "
          f"{closed and len(dset) == 8 and all(c['dbent'] for c in comp.values())}")
    if closed:
        # find the permutation alpha -> beta with dual(H_alpha) = Tr(beta * K) : test alpha -> alpha^{-1}
        # reconstruct K from two duals
        pass

    # H(-x) = H(x) ?
    negidx = np.array([np.ravel_multi_index(tuple((-pt) % 3), SHAPE) for pt in ALL])
    print(f"  H(-x) = H(x): {bool(np.all(Hv[negidx] == Hv))}")

    # ---- partitions
    zero_cell = (np.arange(NPTS) == 0).astype(np.int64)
    pre = meet(Hv, zero_cell)
    # sign vector w.r.t. the DUALS (vectorial analogue of B+(f*)/B-(f*))
    if all(c['dbent'] for c in comp.values()):
        sv = np.stack([comp[al]['eps_dual'] for al in F9_STAR], axis=1)
        _, svid = np.unique(sv, axis=0, return_inverse=True)
        svid = svid.reshape(-1)
        cd = meet(pre, svid)
    else:
        cd = None

    for lab, L in [("preimage partition {0}, H^-1(y)", pre),
                   ("preimage x dual-sign-vector (vectorial c/d)", cd)]:
        if L is None: continue
        D = dual_partition(L)
        print(f"\n  [{lab}]  |U|={ncells(L)}  |dual U|={ncells(D)}  reflexive={ncells(L)==ncells(D)}")
        print(f"     sizes U   : {sizes(L)}")
        C, hist, nd = reflexive_closure(L)
        print(f"     reflexive closure: cells {hist}  ->  |U|={ncells(C)}, |dual|={nd} "
              f"=> {ncells(C)-1}-class symmetric scheme" if ncells(C) == nd else "     closure did not stabilise")
        print(f"     closure sizes: {sizes(C)}")
    return comp, Hv

if __name__ == "__main__":
    print("F_81 modulus:", MPOLY, " T^2=-1:", T81, " primitive g:", G81)
    # Case A (Thm 2(i)): F^(0) only WRnR, all others regular  -> every component NWR
    FzA = {z: (F_SQ if z == 0 else F_MM) for z in range(9)}
    run("CASE A : F^(0)=Tr^4_2(x^2) [WRnR],  F^(z)=MM [R] for z!=0", FzA)
    # Case B (Thm 2(ii)): F^(0) mixed R/WRnR, all others regular -> some comps WR, some NWR
    FzB = {z: (F_MIX if z == 0 else F_MM) for z in range(9)}
    run("CASE B : F^(0)=planar projection [mixed],  F^(z)=MM [R] for z!=0", FzB)


==> anc/k2_n6.py <==
"""n=6,k=2: F^(0)=Tr^6_2(x^2), F^(1)=Tr^6_2(nu x^2), nu nonsquare in F_9.  V=F_3^10."""
import itertools, collections, time
import numpy as np
_s = open('k2_n8.py').read()
exec(_s.split('# ---------------- F_{3^8}')[0])
_dec = _s.split('# ---------------- exact decoding')[1].split('def comp_type')[0]
exec(_dec)   # F_9 tables etc.
n = 6; k = 2; N = n + 2*k; SHAPE = (3,)*N; NPTS = 3**N; m = n//k   # F_{3^6} = F_9^3
def pmul9(a, b, q):
    r = [0]*(2*m-1)
    for i in range(m):
        for j in range(m):
            r[i+j] = f9add(r[i+j], f9mul(a[i], b[j]))
    for i in range(2*m-2, m-1, -1):
        c = r[i]
        if c:
            r[i] = 0
            for t in range(m):
                r[i-m+t] = f9add(r[i-m+t], f9mul(f9mul(2, c), q[t]))
    return tuple(r[:m])
def has_root(q):
    for r in range(9):
        v = 0; pw = 1
        for i in range(m+1):
            v = f9add(v, f9mul(q[i], pw)); pw = f9mul(pw, r)
        if v == 0: return True
    return False
Q = next(list(c)+[1] for c in itertools.product(range(9), repeat=m) if not has_root(list(c)+[1]))  # cubic: no root <=> irreducible
def pow9_(a):
    r = a
    for _ in range(2): r = pmul9(pmul9(r, r, Q), r, Q)
    return r
def tr_to_9(a):
    s = (0,)*m; cur = a
    for _ in range(m):
        s = tuple(f9add(s[i], cur[i]) for i in range(m)); cur = pow9_(cur)
    assert all(v == 0 for v in s[1:]); return s[0]
X = list(itertools.product(range(3), repeat=n))
def to_ext(x): return tuple(f9(x[2*i], x[2*i+1]) for i in range(m))
NU = next(v for v in F9_STAR if all(f9mul(u, u) != v for u in range(9)))
F0vals = np.array([tr_to_9(pmul9(to_ext(x), to_ext(x), Q)) for x in X])
F1vals = np.array([f9mul(NU, v) for v in F0vals])
def comp_type(vals):
    out = {}
    for al in F9_STAR:
        eps, _ = walsh_decode(TR9[MUL9[al, vals]], (3,)*n, 3**(n//2)); s = set(np.unique(eps).tolist())
        out[al] = 'R' if s == {1} else 'WRnR' if s == {-1} else 'NWR' if 0 not in s else 'notbent'
    return out
print("F^(0):", comp_type(F0vals)); print("F^(1):", comp_type(F1vals))
idx = np.arange(NPTS); z_i = idx % 9; y_i = (idx//9) % 9; x_i = idx//81
y9 = np.array([f9(a, b) for a in range(3) for b in range(3)]); yv = y9[y_i]; zv = y9[z_i]
Hv = ADD9[np.where(zv == 0, F0vals[x_i], F1vals[x_i]), MUL9[yv, zv]]
M = 3**(N//2); comp = {}
for al in F9_STAR:
    eps, dual = walsh_decode(TR9[MUL9[al, Hv]], SHAPE, M); assert np.all(eps != 0)
    e2, _ = walsh_decode(dual, SHAPE, M); comp[al] = dict(eps=eps, dual=dual, eps_dual=e2)
print("all components NWR:", all(len(set(np.unique(comp[a]['eps']).tolist())) == 2 for a in F9_STAR),
      " all duals bent:", all(np.all(comp[a]['eps_dual'] != 0) for a in F9_STAR))
def dual_partition(labels):
    keys = []
    for c in np.unique(labels):
        S = np.fft.ifftn((labels == c).astype(float).reshape(SHAPE))*NPTS; a, b = decode_pair(S.reshape(-1)); keys += [a, b]
    _, inv = np.unique(np.stack(keys, axis=1), axis=0, return_inverse=True); return inv.reshape(-1)
def meet(l1, l2):
    _, inv = np.unique(np.stack([l1, l2], axis=1), axis=0, return_inverse=True); return inv.reshape(-1)
def ncells(l): return len(np.unique(l))
def sizes(l): return sorted(collections.Counter(l.tolist()).values())
# cells defined directly: c_y = {z!=0, H=y}, d_y = {z=0, F0(x)=y}, Bperp = {x=0,z=0}
lab = np.where(z_i != 0, Hv, 9 + Hv)          # 0..8 : c_y ; 9..17 : d_y
Bperp = (x_i == 0) & (z_i == 0); lab = np.where(Bperp, 18, lab); lab[0] = 19
D = dual_partition(lab)
print(f"Omega: |U|={ncells(lab)} |dual|={ncells(D)} reflexive={ncells(lab)==ncells(D)}  sizes={sizes(lab)}")


==> anc/k2_n8.py <==
"""
n = 8, k = 2 :  H : F_3^8 x F_9 x F_9 -> F_9,  H(x,y,z) = F^{(z)}(x) + y z,  V = F_3^12.
F^{(0)}(x) = Tr^8_2(x^2)   (all components weakly regular NOT regular; n/k = 4 even, n = 0 mod 4)
F^{(z)} = MM on F_9^2 x F_9^2 for z != 0   (all components regular)
Expectation: d_0 \ {0} non-empty, B^perp = {(0,y,0)} a proper subset of d_0,
             sign-refined partition with B^perp split  ->  2 p^k + 1 = 19 classes (20 cells).
"""
import itertools, collections, sys, time
import numpy as np

p = 3; n = 8; k = 2; N = n + 2 * k
SHAPE = (3,) * N; NPTS = 3 ** N
ZETA = np.exp(2j * np.pi / 3)

# ---------------- F_9 = F_3[t]/(t^2+1),  e = a + 3b <-> a + b t
def f9(a, b): return (a % 3) + 3 * (b % 3)
def f9ab(e): return e % 3, e // 3
def f9mul(e1, e2):
    a, b = f9ab(e1); c, d = f9ab(e2); return f9(a * c - b * d, a * d + b * c)
def f9add(e1, e2):
    a, b = f9ab(e1); c, d = f9ab(e2); return f9(a + c, b + d)
def f9tr(e): return (2 * f9ab(e)[0]) % 3
F9_STAR = list(range(1, 9))
MUL9 = np.array([[f9mul(a, b) for b in range(9)] for a in range(9)])
ADD9 = np.array([[f9add(a, b) for b in range(9)] for a in range(9)])
TR9 = np.array([f9tr(a) for a in range(9)])

# ---------------- F_{3^8} = F_9[w]/(q(w)), q monic irreducible quartic over F_9
def pmul9(a, b, q):
    r = [0] * 7
    for i in range(4):
        for j in range(4):
            r[i + j] = f9add(r[i + j], f9mul(a[i], b[j]))
    for i in range(6, 3, -1):
        c = r[i]
        if c:
            r[i] = 0
            for t in range(4):
                r[i - 4 + t] = f9add(r[i - 4 + t], f9mul(f9mul(2, c), q[t]))  # subtract c*q[t]
    return tuple(r[:4])

def has_root_or_quadfactor(q):
    # roots
    for r in range(9):
        v = 0; pw = 1
        for i in range(5):
            v = f9add(v, f9mul(q[i], pw)); pw = f9mul(pw, r)
        if v == 0: return True
    # monic quadratic factors w^2 + u w + v
    for u in range(9):
        for v in range(9):
            g = [v, u, 1]
            r = list(q)
            for i in range(4, 1, -1):
                c = r[i]
                if c:
                    for t in range(3):
                        r[i - 2 + t] = f9add(r[i - 2 + t], f9mul(f9mul(2, c), g[t]))
            if r[0] == 0 and r[1] == 0: return True
    return False

Q = next(list(c) + [1] for c in itertools.product(range(9), repeat=4)
         if not has_root_or_quadfactor(list(c) + [1]))
print("F_{3^8} = F_9[w]/(q), q =", Q)

def sq81(a): return pmul9(a, a, Q)
def pow9_(a):            # a^9 : Frobenius over F_3 applied twice ... compute directly by repeated squaring
    r = a
    for _ in range(2):   # a^9 = (a^3)^3
        r = pmul9(pmul9(r, r, Q), r, Q)
    return r
def tr_to_9(a):          # Tr_{9^4/9}(a) = a + a^9 + a^81 + a^729
    s = (0, 0, 0, 0); cur = a
    for _ in range(4):
        s = tuple(f9add(s[i], cur[i]) for i in range(4)); cur = pow9_(cur)
    assert s[1] == s[2] == s[3] == 0, s
    return s[0]

X8 = list(itertools.product(range(3), repeat=8))          # 6561 points, index = C order
def to81(x): return (f9(x[0], x[1]), f9(x[2], x[3]), f9(x[4], x[5]), f9(x[6], x[7]))
t0 = time.time()
F0vals = np.array([tr_to_9(sq81(to81(x))) for x in X8])   # Tr^8_2(x^2)
F1vals = np.array([f9add(f9mul(f9(x[0], x[1]), f9(x[4], x[5])), f9mul(f9(x[2], x[3]), f9(x[6], x[7]))) for x in X8])
print(f"ingredient tables built in {time.time()-t0:.1f}s")

# ---------------- exact decoding
def decode_pair(c):
    b = np.rint(2 * c.imag / np.sqrt(3)).astype(np.int64)
    a = np.rint(c.real + b / 2).astype(np.int64)
    assert np.max(np.abs((a + b * ZETA) - c)) < 1e-4
    return a, b

def walsh_decode(fvals, shape, M):
    W = np.fft.fftn((ZETA ** fvals).reshape(shape))
    a, b = decode_pair(W.reshape(-1))
    eps = np.zeros(a.shape, dtype=np.int64); dual = np.full(a.shape, -1, dtype=np.int64)
    for (ta, tb), (e, j) in {(M, 0): (1, 0), (0, M): (1, 1), (-M, -M): (1, 2),
                             (-M, 0): (-1, 0), (0, -M): (-1, 1), (M, M): (-1, 2)}.items():
        m = (a == ta) & (b == tb); eps[m] = e; dual[m] = j
    return eps, dual

def comp_type(vals8):
    out = {}
    for al in F9_STAR:
        eps, _ = walsh_decode(TR9[MUL9[al, vals8]], (3,) * 8, 81)
        s = set(np.unique(eps).tolist())
        out[al] = 'R' if s == {1} else 'WRnR' if s == {-1} else 'NWR' if 0 not in s else 'notbent'
    return out
print("F^(0) components:", comp_type(F0vals))
print("F^(z), z!=0 components:", comp_type(F1vals))

# ---------------- H on V = F_3^12 : index = x_idx*81 + y_idx*9 + z_idx (C order of SHAPE)
idx = np.arange(NPTS)
z_i = idx % 9; y_i = (idx // 9) % 9; x_i = idx // 81
y9 = f9_of = np.array([f9(a, b) for a in range(3) for b in range(3)])   # coordinate pair (a,b) index a*3+b -> a+3b
yv = y9[y_i]; zv = y9[z_i]
Fz = np.where(zv[None, :] == 0, F0vals[x_i][None, :], F1vals[x_i][None, :])[0]
Hv = ADD9[Fz, MUL9[yv, zv]]
assert Hv[0] == 0
print("H built.")

# ---------------- components of H
M = 3 ** (N // 2)
comp = {}
for al in F9_STAR:
    fa = TR9[MUL9[al, Hv]]
    eps, dual = walsh_decode(fa, SHAPE, M)
    assert np.all(eps != 0), "H_alpha not bent?!"
    e2, _ = walsh_decode(dual, SHAPE, M)
    comp[al] = dict(eps=eps, dual=dual, eps_dual=e2, dbent=bool(np.all(e2 != 0)))
    print(f"  alpha={al}: NWR={len(set(np.unique(eps).tolist()))==2}  |B-|={int((eps==-1).sum())}  dual bent={comp[al]['dbent']}")
duals = {al: comp[al]['dual'] for al in F9_STAR}
dset = {v.tobytes() for v in duals.values()}
closed = all(((duals[a] + duals[b]) % 3).tobytes() in dset or not ((duals[a] + duals[b]) % 3).any()
             for a in F9_STAR for b in F9_STAR)
print("vectorial dual-bent:", closed and len(dset) == 8)

# ---------------- partitions
def dual_partition(labels):
    keys = []
    for c in np.unique(labels):
        S = np.fft.ifftn((labels == c).astype(float).reshape(SHAPE)) * NPTS
        a, b = decode_pair(S.reshape(-1)); keys += [a, b]
    _, inv = np.unique(np.stack(keys, axis=1), axis=0, return_inverse=True)
    return inv.reshape(-1)
def meet(l1, l2):
    _, inv = np.unique(np.stack([l1, l2], axis=1), axis=0, return_inverse=True); return inv.reshape(-1)
def ncells(l): return len(np.unique(l))
def sizes(l): return sorted(collections.Counter(l.tolist()).values())

zero_cell = (idx == 0).astype(np.int64)
pre = meet(Hv, zero_cell)
sv = np.stack([comp[al]['eps_dual'] for al in F9_STAR], axis=1)
_, svid = np.unique(sv, axis=0, return_inverse=True)
cd = meet(pre, svid.reshape(-1))

# B^perp = {(0,y,0)} ; d_0 = {H = 0, sign -}
Bperp = (x_i == 0) & (z_i == 0)
minus = comp[1]['eps_dual'] == -1
d0 = minus & (Hv == 0)
print(f"|d_0| = {int(d0.sum())}, |B^perp| = {int(Bperp.sum())}, B^perp subset d_0: {bool(np.all(d0[Bperp]))}")
print(f"B-(H_alpha) same for all alpha: {all(np.array_equal(comp[a]['eps'], comp[1]['eps']) for a in F9_STAR)}")
print(f"B-(H_alpha) = {{v=0}}: {bool(np.array_equal(comp[1]['eps']==-1, y_i==0))}")

cd_split = meet(cd, Bperp.astype(np.int64))

for lab, L in [("preimage", pre), ("c/d (no B^perp split)", cd), ("c/d with B^perp split", cd_split)]:
    D = dual_partition(L)
    print(f"[{lab}] |U|={ncells(L)} |dual U|={ncells(D)} reflexive={ncells(L)==ncells(D)}  sizes={sizes(L)}")


==> anc/nonquad.py <==
import numpy as np
exec(open('k2.py').read().split('if __name__')[0])
def F_PS(x):                       # PS_ap on F_9 x F_9 : x1 / x2   (0 if x2 = 0)
    a = f9(x[0], x[1]); b = f9(x[2], x[3])
    return 0 if b == 0 else f9mul(a, f9inv(b))
def F_CM(x):                       # Tr^4_2(x^14), Coulter-Matthews exponent (3^3+1)/2
    X = phi(x); return tr81_9(pow81(X, 14))
print("F_PS comps:", component_signs(F_PS))
print("F_CM comps:", component_signs(F_CM))
run("PS_ap for z!=0, F^(0)=Tr^4_2(x^2)", {z: (F_SQ if z == 0 else F_PS) for z in range(9)})
run("PS_ap for z!=0, F^(0)=Tr^4_2(x^14) (CM)", {z: (F_CM if z == 0 else F_PS) for z in range(9)})


==> anc/p0_psap.py <==
"""P^(0) = PS_ap (sigma_0 = id, not inversion), P^(z) = Tr^4_2(x^2) for z != 0: Omega_2(H) is reflexive (19-class) although H is not vectorial dual-bent."""
import numpy as np
exec(open('k2_vectorial_gmm.py').read().split('if __name__')[0])
def F_PS(x):
    a=f9(x[0],x[1]); b=f9(x[2],x[3]); return 0 if b==0 else f9mul(a,f9inv(b))
run("P0 = PS_ap, P^(z) = Tr^4_2(x^2)", {z:(F_PS if z==0 else F_SQ) for z in range(9)})


==> anc/recursive2.py <==
"""Recursive test: F^(1) = H_A (Case A, F_3^8 -> F_9, all components NWR, inversion type), F^(0) = Tr^8_2(x^2)."""
import numpy as np, io, contextlib, collections, itertools
exec(open('k2.py').read().split('if __name__')[0])
FzA={z:(F_SQ if z==0 else F_MM) for z in range(9)}
with contextlib.redirect_stdout(io.StringIO()):
    compA,HA=run("A",FzA)            # HA: values of H_A on F_3^8 (index = C-order of (3,)*8)
# sign region of K_A (dual of H_A) on F_3^8:  B_-(K_alpha) = {third block == 0}
ALL8=ALL; signK = (ALL8[:,6:8]==0).all(axis=1)      # True <=> x in B_-(K_A)   (z-coordinate of x zero)
# F^(0) = Tr^8_2(x^2) on F_3^8 from k2_n8 machinery
_s=open('k2_n8.py').read(); exec(_s.split('# ---------------- exact decoding')[0].split("X8 = list")[0])
X8=list(itertools.product(range(3),repeat=8))
def to81(x): return (f9(x[0],x[1]),f9(x[2],x[3]),f9(x[4],x[5]),f9(x[6],x[7]))
F0vals=np.array([tr_to_9(sq81(to81(x))) for x in X8])
F1vals=HA
N=12; SHAPE=(3,)*N; NPTS=3**N
idx=np.arange(NPTS); z_i=idx%9; y_i=(idx//9)%9; x_i=idx//81
y9=np.array([f9(a,b) for a in range(3) for b in range(3)]); yv=y9[y_i]; zv=y9[z_i]
Hv=ADD9[np.where(zv==0,F0vals[x_i],F1vals[x_i]),MUL9[yv,zv]]
M=3**(N//2)
def walsh_decode12(fvals):
    W=np.fft.fftn((ZETA**fvals).reshape(SHAPE)); a,b=decode_pair(W.reshape(-1))
    eps=np.zeros(a.shape,dtype=np.int64)
    for (ta,tb),e in {(M,0):1,(0,M):1,(-M,-M):1,(-M,0):-1,(0,-M):-1,(M,M):-1}.items(): eps[(a==ta)&(b==tb)]=e
    return eps
ok=True
for al in F9_STAR:
    eps=walsh_decode12(TR9[MUL9[al,Hv]]); ok&=bool(np.all(eps!=0))
print("H' bent for all alpha:",ok)
def dual_partition(labels):
    out=np.zeros(NPTS,dtype=np.int64)
    for c in np.unique(labels):
        S=np.fft.ifftn((labels==c).astype(np.float64).reshape(SHAPE))*NPTS; a,b=decode_pair(S.reshape(-1)); del S
        out=meet(out,a); out=meet(out,b)
    return out
def meet(l1,l2):
    _,inv=np.unique(np.stack([l1,l2],axis=1),axis=0,return_inverse=True); return inv.reshape(-1)
def ncells(l): return len(np.unique(l))
def sizes(l): return sorted(collections.Counter(l.tolist()).values())
Bperp=(x_i==0)&(z_i==0); znz=(z_i!=0)
lab=np.where(znz,Hv,9+Hv); lab=np.where(Bperp,18,lab); lab[0]=19
D=dual_partition(lab); print(f"Omega (unrefined): |U|={ncells(lab)} |dual|={ncells(D)}")
# refine c_s by sign region of K_A applied to the x-part


print("--- reflexive closure of the unrefined Omega")
L=lab.copy(); hist=[ncells(L)]
for it in range(8):
    DD=dual_partition(dual_partition(L)); new=meet(L,DD)
    if ncells(new)==ncells(L): break
    L=new; hist.append(ncells(L))
Dd=dual_partition(L)
print("  cells:",hist," final |U|=",ncells(L)," |dual|=",ncells(Dd)," reflexive:",ncells(L)==ncells(Dd))
print("  sizes:",sizes(L))
av0=(ALL8[x_i][:,4:6]==0).all(axis=1); az0=signK[x_i]
cand=meet(meet(lab, np.where(znz,av0.astype(int),0)), np.where(znz,az0.astype(int),0))
print("  closure == Omega refined by (x_v==0, x_z==0) on c-cells:", ncells(meet(L,cand))==ncells(L)==ncells(cand), " |cand|=",ncells(cand))


==> anc/sigma_ingr.py <==
import numpy as np
exec(open('k2.py').read().split('if __name__')[0])
def tr81(a):
    s=(0,0,0,0); cur=a
    for _ in range(4):
        s=add81(s,cur); cur=m81(m81(cur,cur),cur)
    return s[0]
E=[tuple(1 if i==j else 0 for i in range(4)) for j in range(4)]
M81=np.array([[tr81(m81(E[i],E[j])) for j in range(4)] for i in range(4)])
M9=np.array([[2,0],[0,1]]); M99=np.zeros((4,4),dtype=int); M99[:2,:2]=M9; M99[2:,2:]=M9
X4a=np.array(X4)
def sigma_of(F, M):
    duals={}
    for al in F9_STAR:
        vals=np.array([f9tr(f9mul(al,F(x))) for x in X4]).reshape((3,)*4)
        eps,dual=walsh_decode(vals,9); dual=dual.reshape(-1)
        Mx=(X4a@M)%3; idx=np.array([np.ravel_multi_index(tuple(r),(3,)*4) for r in Mx])
        duals[al]=dual[idx]
    d1=duals[1]; d3=duals[3]; a=(2*d1)%3; b=d3%3
    K=np.array([f9(int(x),int(y)) for x,y in zip(a,b)])
    sig={}
    for al in F9_STAR:
        for be in F9_STAR:
            if np.array_equal(np.array([f9tr(f9mul(be,k)) for k in K]),duals[al]): sig[al]=be
    return sig
inv={al:f9inv(al) for al in F9_STAR}
for name,F,M in [("F_SQ / F_81 trace",F_SQ,M81),("F_SQ / dot",F_SQ,np.eye(4,dtype=int)),("F_MM / F_9xF_9 trace",F_MM,M99),("F_MM / dot",F_MM,np.eye(4,dtype=int))]:
    s=sigma_of(F,M); print(f"{name}: sigma={s}  inverse? {s==inv}  (found for {len(s)} alphas)")
print("--- direct check: exists K' with (F_alpha)^* = Tr(alpha^{-1} K') for all alpha ?")
def inverse_check(F):
    duals={}
    for al in F9_STAR:
        vals=np.array([f9tr(f9mul(al,F(x))) for x in X4]).reshape((3,)*4)
        _,dual=walsh_decode(vals,9); duals[al]=dual.reshape(-1)
    d1=duals[1]; d3=duals[3]            # Tr(K')=d1 -> a'=2 d1 ;  Tr(t^{-1}K') = Tr(-tK') = -b'... Tr(-tK')=Tr(-a't+b') = 2b' -> b' = 2*d3
    a=(2*d1)%3; b=(2*d3)%3
    Kp=np.array([f9(int(x),int(y)) for x,y in zip(a,b)])
    return all(np.array_equal(np.array([f9tr(f9mul(f9inv(al),k)) for k in Kp]),duals[al]) for al in F9_STAR)
print("F_SQ:", inverse_check(F_SQ), " F_MM:", inverse_check(F_MM), " F_PS:", inverse_check(lambda x: (0 if f9(x[2],x[3])==0 else f9mul(f9(x[0],x[1]),f9inv(f9(x[2],x[3]))))))

